Adjoint BFKL at finite coupling: a short-cut from the collinear limit

In the high energy Regge limit, the six gluons scattering amplitude is controlled by the adjoint BFKL eigenvalue and impact factor. In this paper we determine these two building blocks at any value of the 't Hooft coupling in planar $\cal{N}$=4 SYM theory. This is achieved by means of analytic continuations from the collinear limit, where similar all loops expressions were recently established. We check our predictions against all available data at weak and strong coupling.

==> anc/adoint_bfkl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    102886,       2876]
NotebookOptionsPosition[    101171,       2817]
NotebookOutlinePosition[    101667,       2837]
CellTagsIndexPosition[    101624,       2834]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "This", " ", "notebook", " ", "was", " ", "attached", " ", "to", " ", 
    "the", " ", "arXiv", " ", "submission", " ", "of", " ", "the", " ", 
    RowBox[{"paper", " ", "'"}], "Adjoint", " ", "BFKL", " ", "at", " ", 
    "finite", " ", 
    RowBox[{"coupling", ":", " ", 
     RowBox[{
      RowBox[{"a", " ", "short"}], "-", 
      RowBox[{"cut", " ", "from", " ", "the", " ", "collinear", " ", 
       RowBox[{"limit", "'"}]}]}]}]}], ",", " ", 
   RowBox[{"by", " ", 
    RowBox[{"B", ".", " ", "Basso"}]}], ",", " ", 
   RowBox[{
    RowBox[{"S", ".", " ", "Caron"}], "-", 
    RowBox[{"Huot", " ", "and", " ", 
     RowBox[{"A", ".", " ", "Sever", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.614328784905562*^9, 3.6143288595423326`*^9}}],

Cell[CellGroupData[{

Cell["BES solution (required for next sections)", "Section",
 CellChangeTimes->{{3.610880500102769*^9, 3.6108805050629883`*^9}, {
  3.610880630444681*^9, 3.610880631547473*^9}, {3.610892193725071*^9, 
  3.610892200451396*^9}, {3.614327787915515*^9, 3.614327800528122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "=", "10"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "set", " ", "order", " ", "or", " ", 
    "perturbation", " ", "theory", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["g", "2"], ")"}], 
     RowBox[{"\[CapitalLambda]", "/", "2"}]]}], "*)"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAWIQ7aJ5wcf0+SvHX+ZOfiDa46xuqxmQrovwA9OvTN92
guhDb96BaQ2ZqxNAtI9T1CQQ/WvxzWUgWtR99XIQnXIu+5glkP7RmAem82Xs
Ta2AdNBMRzB9IzLhHIh2ZkwB03sCnC+D6BBJVzBd9ZfBxRpkfxUzmLbyt40P
AdKuOwPBdEjIzNREkLo188E0S5AZXwqI/m8PpjcpzTUB0XmP5oPpF9/lrED0
h5cKYPoQk54DiC6xNwDT9d/b3UF0wMdOMP0l/oA/iOa4cwhM71wh45wOpK25
2zxBdN+9sPQMIH2tOx5MS+X+3JEFpGd93bAXRF8pPP8PRC+xvgSmp2rpsGcD
6QxPEzAdpW5gAaKdVIzA9AxmtWQQXRWrC6afxZz97PjilWOa75mvINqZcYmH
E5C28NsHpl81N1088faVo4z0RDANAP+m724=
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"int", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "s_"], 
        SuperscriptBox["t", "n_."]}], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[RuleDelayed]",
       " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"n", "+", "1"}]], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"-", "s"}], ",", "t"}], "]"}], "+", "1"}], "//", 
          "Expand"}]}], "]"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "/.", 
         RowBox[{"t", "\[RuleDelayed]", "0"}]}]]}]}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", "s_"], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[RuleDelayed]",
       " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"-", "s"}], ",", "t"}], "]"}], "+", "1"}], "//", 
           "Expand"}]}], "]"}]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "/.", 
         RowBox[{"t", "\[RuleDelayed]", "0"}]}]]}]}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["t", "n_."], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"n", "!"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{"1", "+", "n"}], "]"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
      "EulerGamma"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "s_"], 
       SuperscriptBox["t", "n_."]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"-", "s"}], ",", "t"}], "]"}], 
         RowBox[{"n", "+", "1"}]]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "/.", 
         RowBox[{"t", "\[RuleDelayed]", "0"}]}]]}]}], ",", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "s_"], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"s", "/.", 
         RowBox[{"t", "\[RuleDelayed]", "0"}]}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", "s"}], ",", "t"}], "]"}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"treat", "=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"u", " ", "t"}], "]"}], "\[Rule]", 
                RowBox[{"TrigToExp", "[", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"u", " ", "t"}], "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"u", " ", "t"}], "]"}], "\[Rule]", 
                RowBox[{"TrigToExp", "[", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"u", " ", "t"}], "]"}], "]"}]}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
           "]"}]}]}], "//.", "int"}], ",", "g", ",", "Expand"}], "]"}], 
     "&"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "implements", " ", "the", " ", "series", " ", "expansion", 
    " ", "and", " ", "the", " ", "integration", " ", "over", " ", "t"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ruleGamma", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"i_", "+", 
          RowBox[{"I", " ", "u"}]}], "/;", 
         RowBox[{"i", "\[GreaterEqual]", "1"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "-", "1", "+", 
          RowBox[{"I", " ", "u"}]}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"i", "-", "1", "+", 
          RowBox[{"I", " ", "u"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"i_", "-", 
          RowBox[{"I", " ", "u"}]}], "/;", 
         RowBox[{"i", ">", "1"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "-", "1", "-", 
          RowBox[{"I", " ", "u"}]}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"i", "-", "1", "-", 
          RowBox[{"I", " ", "u"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"I", " ", "u"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{"I", " ", "u"}]}], "]"}]}], "\[Rule]", 
       FractionBox["\[Pi]", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", "u"}], "]"}]]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"I", " ", "u"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"I", " ", "u"}], "]"}]}], "\[Rule]", 
       FractionBox["\[Pi]", 
        RowBox[{"Sinh", "[", 
         RowBox[{"\[Pi]", " ", "u"}], "]"}]]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "implements", " ", "simplification", " ", "of", " ", "Gamma", 
    " ", "function", " ", "products"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zh", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"u", 
     FractionBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["g", "2"]}], 
          SuperscriptBox["u", "2"]]}]]}], "2"]}], "//", "treat"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "implements", " ", "Zhukowski", " ", "variables"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.610880284170269*^9, 3.6108802936892557`*^9}, 
   3.610880612832749*^9, {3.610881291355557*^9, 3.6108814783666773`*^9}, {
   3.610881525190246*^9, 3.610881582338252*^9}, {3.610881719453755*^9, 
   3.610881720353252*^9}, {3.610883178073308*^9, 3.610883192721676*^9}, {
   3.610886003577901*^9, 3.610886110886264*^9}, {3.610886158237274*^9, 
   3.6108862383690033`*^9}, {3.610886296863985*^9, 3.610886375126646*^9}, {
   3.610886582941599*^9, 3.610886607803406*^9}, {3.6108868123377934`*^9, 
   3.610886824093487*^9}, {3.610886872638359*^9, 3.610886932374831*^9}, {
   3.610887011068677*^9, 3.610887022577792*^9}, 3.6108882397816677`*^9, {
   3.610890064167314*^9, 3.61089006539874*^9}, 3.610890103372875*^9, {
   3.610890136864326*^9, 3.6108902611751432`*^9}, {3.6108903360351667`*^9, 
   3.6108903618543243`*^9}, 3.610945085602322*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "kernel", " ", "of", " ", "the", " ", "BES", " ", "equation"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", 
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}]}]], "2", "j", " ", 
         FractionBox[
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"j", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
         FractionBox["1", "t"]}], "//", "treat"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "power", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"power", "[", 
     RowBox[{"\[ScriptCapitalK]_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"power", "[", 
      RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], "=", 
     RowBox[{
      RowBox[{"\[ScriptCapitalK]", ".", 
       RowBox[{"power", "[", 
        RowBox[{"\[ScriptCapitalK]", ",", 
         RowBox[{"n", "-", "1"}]}], "]"}]}], "//", "treat"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"power", "[", 
      RowBox[{"\[ScriptCapitalK]_", ",", "0"}], "]"}], ":=", 
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalM]", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"power", "[", 
          RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], "//", "treat"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalQ]", "=", 
     RowBox[{"DiagonalMatrix", "@", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{"Range", "[", 
           RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}]], 
        RowBox[{"Range", "[", 
         RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]cusp", "=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", 
         SuperscriptBox["g", "2"], 
         RowBox[{"\[DoubleStruckCapitalM]", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "this", " ", "is", " ", "the", " ", "cusp", " ", "anomalous", " ", 
     "dimension"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.61088105211973*^9, 3.610881190981823*^9}, {
   3.610881589468718*^9, 3.6108817091133003`*^9}, {3.610881801206159*^9, 
   3.610881802904603*^9}, 3.6108824354152403`*^9, {3.6108831874357443`*^9, 
   3.6108831883793507`*^9}, {3.6108866132820263`*^9, 3.610886615025791*^9}, {
   3.610888243512817*^9, 3.610888302294256*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "following", " ", "sections", " ", "are", " ", "independent", 
    " ", "from", " ", "one", " ", "another"}], ",", " ", 
   RowBox[{
   "and", " ", "represent", " ", "the", " ", "gluonic", " ", "excitations", 
    " ", "of", " ", "the", " ", "GKP", " ", "background", " ", "in", " ", 
    "the", " ", "various", " ", "different", " ", "sectors", " ", "discussed",
     " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.610990594017906*^9, 3.610990639561751*^9}, {
  3.614328022816309*^9, 3.61432807768813*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["BFKL eigenvalue and impact factor", "Section",
 CellChangeTimes->{{3.610983028919333*^9, 3.610983033926716*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "n", ",", "\[Nu]", ",", "\[ScriptCapitalE]", ",", "\[ScriptCapitalV]", ",",
     "\[ScriptCapitalN]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], 
    TagBox[
     RowBox[{"(", "j_", ")"}],
     Derivative],
    MultilineFunction->None], "[", "k_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", "j"], " ", 
   RowBox[{
    RowBox[{"\[ScriptCapitalE]", "[", 
     RowBox[{"i", "+", "j"}], "]"}], "[", "k", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[ScriptCapitalV]", "[", "i_", "]"}], 
    TagBox[
     RowBox[{"(", "j_", ")"}],
     Derivative],
    MultilineFunction->None], "[", "k_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", "j"], " ", 
   RowBox[{
    RowBox[{"\[ScriptCapitalV]", "[", 
     RowBox[{"i", "+", "j"}], "]"}], "[", "k", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalN]", "[", "i_", "]"}], 
     TagBox[
      RowBox[{"(", "j_", ")"}],
      Derivative],
     MultilineFunction->None], "[", "k_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", "j"], " ", 
    RowBox[{
     RowBox[{"\[ScriptCapitalN]", "[", 
      RowBox[{"i", "+", "j"}], "]"}], "[", "k", "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"evaluate", " ", "special", " ", "functions", " ", "with", " ", 
     RowBox[{
      RowBox[{"argument", " ", "[", "u", "]"}], ".", " ", "By"}], " ", 
     "default"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "argument", " ", "is", " ", 
      RowBox[{"\[Nu]", "/", "2."}], " ", "The", " ", "notation", " ", 
      RowBox[{"is", ":", " ", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "[", "i", "]"}], "[", "u", "]"}]}]}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Id"}], "/", "du"}], ")"}], "^", "i"}], " ", "of", " ",
        "one"}], "-", 
      RowBox[{"loop", " ", "energy"}]}]}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalV]", "[", "i", "]"}], "[", "u", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Id"}], "/", "du"}], ")"}], "^", "i"}], " ", 
      RowBox[{"of", " ", "'"}], 
      RowBox[{"\[ScriptCapitalV]", "'"}], " ", "rational", " ", 
      "function"}]}], ",", " ", 
    RowBox[{"and", " ", "similarly", " ", "for", " ", 
     RowBox[{"\[ScriptCapitalN]", "."}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evaluate", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", "k_", "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "n"}], 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["u", "2"]}], "+", 
              SuperscriptBox["n", "2"]}]], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"I", " ", "u"}], "+", 
               RowBox[{"n", "/", "2"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"I", " ", "u"}], "+", 
               RowBox[{"n", "/", "2"}]}]}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "1"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"u", "\[Rule]", "k"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalV]", "[", "i_", "]"}], "[", "k_", "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"I", " ", 
            RowBox[{"u", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"u", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"n", "^", "2"}], "/", "4"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"u", "\[Rule]", "k"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalN]", "[", "i_", "]"}], "[", "k_", "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{"D", "[", 
          RowBox[{"(*", 
           RowBox[{"Sgn", "[", "n", "]"}], "*)"}], 
          RowBox[{
           RowBox[{"n", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"n", "^", "2"}], "/", "4"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"u", "\[Rule]", "k"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "n"}], 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["u", "2"]}], "+", 
              SuperscriptBox["n", "2"]}]], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"I", " ", "u"}], "+", 
               RowBox[{"n", "/", "2"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"I", " ", "u"}], "+", 
               RowBox[{"n", "/", "2"}]}]}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "1"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{"\[Nu]", "/", "2"}]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[ScriptCapitalV]", "\[Rule]", 
      FractionBox[
       RowBox[{"2", "\[ImaginaryI]", " ", "\[Nu]"}], 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "+", 
        SuperscriptBox["n", "2"]}]]}], ",", 
     RowBox[{"\[ScriptCapitalN]", "\[Rule]", 
      RowBox[{"(*", 
       RowBox[{"Sgn", "[", "n", "]"}], "*)"}], 
      FractionBox[
       RowBox[{"4", "n"}], 
       RowBox[{
        SuperscriptBox["\[Nu]", "2"], "+", 
        SuperscriptBox["n", "2"]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"abbreviate", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
        FractionBox["\[Nu]", "2"], "]"}], "\[Rule]", 
       RowBox[{"\[ScriptCapitalE]", "[", "i", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", "i_", "]"}], "[", 
        FractionBox["\[Nu]", "2"], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"i", "!"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[ScriptCapitalV]", "+", 
             FractionBox["\[ScriptCapitalN]", "2"]}], ")"}], 
           RowBox[{"i", "+", "1"}]], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[ScriptCapitalV]", "-", 
             FractionBox["\[ScriptCapitalN]", "2"]}], ")"}], 
           RowBox[{"i", "+", "1"}]]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalN]", "[", "i_", "]"}], "[", 
        FractionBox["\[Nu]", "2"], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"i", "!"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[ScriptCapitalV]", "+", 
             FractionBox["\[ScriptCapitalN]", "2"]}], ")"}], 
           RowBox[{"i", "+", "1"}]], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[ScriptCapitalV]", "-", 
             FractionBox["\[ScriptCapitalN]", "2"]}], ")"}], 
           RowBox[{"i", "+", "1"}]]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "vectors", " ", "\[Kappa]", " ", "and", " ", "\[Kappa]t", " ", 
    "for", " ", "the", " ", "BFKL", " ", "solution"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]BFKL", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"i", "+", "1"}]], "2"], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", " ", 
             RowBox[{"2", "g", " ", "t1"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", 
             RowBox[{"2", " ", "g", " ", "t2"}]}], "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "g", " ", "t2"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["t1", 
        RowBox[{"i_", "/;", 
         RowBox[{"EvenQ", "[", "i", "]"}]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", 
         RowBox[{"i", "-", "1"}], "]"}], "[", "u", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["t1", "i_."], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "[", 
         RowBox[{"i", "-", "1"}], "]"}], "[", "u", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["t2", "i_"], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "!"}], 
        RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", 
      RowBox[{"t2", "\[RuleDelayed]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]tBFKL", "[", "u_", "]"}], "=", 
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"-", "\[ImaginaryI]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", " ", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{"i_", "/;", 
          RowBox[{"EvenQ", "[", "i", "]"}]}]], "\[Rule]", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", 
          RowBox[{"i", "-", "1"}], "]"}], "[", "u", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox["t", "i_."], "\[Rule]", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"i", "-", "1"}], "]"}], "[", "u", "]"}]}]}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "eigenvalue", " ", "and", " ", "\[Nu]", " ", "parametrized", 
     " ", "by", " ", "u"}], ",", " ", 
    RowBox[{"as", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minus\[Omega]ofu", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"4", "g", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]BFKL", "[", "u", "]"}]}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "treat"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Nu]ofu", "[", "u_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "u"}], "-", 
      RowBox[{"4", "g", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]tBFKL", "[", "u", "]"}]}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "treat"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "iteratively", " ", "solve", " ", "for", " ", "u", " ", "as", " ", "a", 
     " ", "function", " ", "of", " ", "\[Nu]"}], ",", " ", 
    RowBox[{
    "in", " ", "order", " ", "to", " ", "express", " ", "the", " ", 
     "eigenvalue", " ", "as", " ", "a", " ", "function", " ", "of", " ", 
     "\[Nu]", " ", "as", " ", 
     RowBox[{"usual", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}], "=", 
   RowBox[{"\[Nu]", "/", "2"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}], "+=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"\[Nu]", "-", 
           RowBox[{"\[Nu]ofu", "[", 
            RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "i"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "\[CapitalLambda]", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minus\[Omega]of\[Nu]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"minus\[Omega]ofu", "[", 
         RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], "/.",
      "abbreviate"}], "//", "treat"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/ab0vX/681eOV1Rf9oBoLRvz6SD6UtKyRSDaQfLP
ShCtMuPIBhBtlDhjK4j2v7kTTPc4ZpwH0S39cndBdPZO38cgui5c7R1Yv0L8
JxBd47SLJQNIy1sHcoHoRf4/uEH0hh3e4iB6hnwsmNb5ICULomVPvpEH0UrH
GNRA9JbrBv4geptPezRYXfFsML1wXUEB2BwNhyIQ/eBri0wmkN68zEgZROde
K2oG0Y3GzO0gur9WejKInnMgYQqIXnaiYSeIVvV13geiJVNfHgHRee+5zoPo
R6t3XgHRbC/mXgXRG3+Kl2UBaQ+fFWCaofpnfDaQZr3gngCigy7ppYNoxx0+
BSAaANWEwxI=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{
     RowBox[{"the", " ", "four"}], "-", 
     RowBox[{"loop", " ", 
      RowBox[{"eigenvalue", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{"minus\[Omega]of\[Nu]", ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "//", "treat"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"example", ":", " ", 
     RowBox[{"full", "-", 
      RowBox[{"length", " ", "expression", " ", "up", " ", "to", " ", "two"}],
       "-", "loops"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"minus\[Omega]of\[Nu]", "/.", "evaluate"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6109850835674763`*^9, 3.610985173218417*^9}, {
  3.61098525048665*^9, 3.6109852627128696`*^9}, {3.6109852981495733`*^9, 
  3.610985319895542*^9}, {3.610997246152151*^9, 3.6109972522640877`*^9}, {
  3.6114315793873787`*^9, 3.611431580131012*^9}, {3.61432800808648*^9, 
  3.614328010918263*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "-", 
     RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"80", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{
      FractionBox["22", "45"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{"\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"\[ScriptCapitalE]", "[", "4", "]"}], "6"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["28", "15"]}], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"700", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{
      FractionBox["146", "315"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "8"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "4"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["4", "15"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "4", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "4", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "5", "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalE]", "[", "6", "]"}], "72"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.610985000826129*^9, 3.610985012370768*^9}, {
   3.6109850665540247`*^9, 3.610985117993534*^9}, {3.610985157027306*^9, 
   3.61098517362435*^9}, 3.610985289596395*^9, 3.6109977586269197`*^9, {
   3.611431584383844*^9, 3.611431594659013*^9}, 3.6121530973019876`*^9, 
   3.614328214575016*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "EulerGamma"}], "-", 
     FractionBox[
      RowBox[{"4", " ", "n"}], 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["\[Nu]", "2"]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", 
         FractionBox["n", "2"], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", 
         FractionBox["n", "2"], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "EulerGamma", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "3"]}], "-", 
     FractionBox[
      RowBox[{"32", " ", "n", " ", 
       SuperscriptBox["\[Nu]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["\[Nu]", "2"]}], ")"}], "3"]], "+", 
     FractionBox[
      RowBox[{"16", " ", "n"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["\[Nu]", "2"]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", "n", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["\[Nu]", "2"]}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", 
         FractionBox["n", "2"], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", 
         FractionBox["n", "2"], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "+", 
          FractionBox["n", "2"], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["\[Nu]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "+", 
          FractionBox["n", "2"], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["\[Nu]", "2"]}]], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        FractionBox["n", "2"], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        FractionBox["n", "2"], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], "2"]}]}], "]"}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.610985000826129*^9, 3.610985012370768*^9}, {
   3.6109850665540247`*^9, 3.610985117993534*^9}, {3.610985157027306*^9, 
   3.61098517362435*^9}, 3.610985289596395*^9, 3.6109977586269197`*^9, {
   3.611431584383844*^9, 3.611431594659013*^9}, 3.6121530973019876`*^9, 
   3.614328214661098*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"calculate", " ", "the", " ", "impact", " ", "factor"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f0BFKL", ",", "f3BFKL", ",", "f4BFKL"}], "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", "t", "]"}], "-", "1"}], ")"}]}], "/", "t"}], 
        ",", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"\[Kappa]tBFKL", "[", "u", "]"}], ".", 
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]tBFKL", "[", "u", "]"}]}]}], ",", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"\[Kappa]BFKL", "[", "u", "]"}], ".", 
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]BFKL", "[", "u", "]"}]}]}]}], "}"}], "//", 
      "treat"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"the", " ", "impact", " ", "factor"}], ",", " ", 
     RowBox[{
     "divided", " ", "by", " ", "its", " ", "leading", " ", "order", " ", 
      RowBox[{"expression", ".", " ", "Use"}], " ", "a", " ", "dirty", " ", 
      "trick", " ", "to", " ", "express", " ", "it", " ", "directly", " ", 
      "in", " ", "terms", " ", "of", " ", "the", " ", "\[ScriptCapitalV]", 
      " ", "and", " ", "\[ScriptCapitalN]", " ", "building", " ", 
      RowBox[{"blocks", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rationalpart", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "/@", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"2", "\[Pi]", " ", 
               SuperscriptBox["g", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Zh", "[", 
                   RowBox[{"u", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], "]"}], 
                  RowBox[{"Zh", "[", 
                   RowBox[{"u", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], "]"}]}], "-", 
                 RowBox[{"g", "^", "2"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"Zh", "[", 
                RowBox[{"u", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"n", "/", "2"}]}]}], "]"}], 
               RowBox[{"Zh", "[", 
                RowBox[{"u", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"n", "/", "2"}]}]}], "]"}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Zh", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                   SuperscriptBox["g", "2"]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Zh", "[", 
                    RowBox[{"u", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                   SuperscriptBox["g", "2"]}], ")"}]}]]}]], 
             FractionBox[
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"n", "/", "2"}]}]}], ")"}], "2"]}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"n", "/", "2"}]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"n", "/", "2"}]}]}], ")"}]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
           "]"}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{
              RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", "u", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", "u", "]"}], 
              "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", "u", "]"}],
                "2"]}]}]]}], ",", 
          RowBox[{"n", "\[Rule]", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", "u", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", "u", "]"}], 
              "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", "u", "]"}],
                "2"]}]}]]}]}], "}"}]}], ",", "g", ",", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"the", " ", "u"}], "-", 
     RowBox[{"space", " ", 
      RowBox[{"measure", ":", " ", 
       RowBox[{
       "given", " ", "by", " ", "the", " ", "rational", " ", "part", " ", 
        "times", " ", "some", " ", 
        RowBox[{"exponent", "."}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"measureBFKL", "=", 
     RowBox[{
      RowBox[{"rationalpart", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "4"]}], "\[CapitalGamma]cusp"}], 
         "+", 
         RowBox[{"2", "f0BFKL"}], "+", 
         RowBox[{"2", "f3BFKL"}], "-", 
         RowBox[{"2", "f4BFKL"}]}]]}], "//", "treat"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"the", " ", "\[Nu]"}], "-", 
      RowBox[{"space", " ", "impact", " ", "factor"}]}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "the", " ", "more", " ", "familiar", " ", 
      RowBox[{"one", ".", " ", "For"}], " ", "some", " ", "reason", " ", "it",
       " ", "computes", " ", "significantly", " ", "faster", " ", "when", " ",
       "the", " ", "changes", " ", "of", " ", "variable", " ", "are", " ", 
      "made", " ", "inside", " ", "the", " ", 
      RowBox[{"exponent", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"impactfactor", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}], ",", "\[Nu]"}], "]"}], 
          RowBox[{"treat", "[", 
           RowBox[{"rationalpart", "/.", 
            RowBox[{"u", "\[Rule]", 
             RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}]}]}], "]"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[Pi]", "2"], "4"]}], 
               "\[CapitalGamma]cusp"}], "+", 
              RowBox[{"2", "f0BFKL"}], "+", 
              RowBox[{"2", "f3BFKL"}], "-", 
              RowBox[{"2", "f4BFKL"}]}], "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"uof\[Nu]", "[", "\[Nu]", "]"}]}]}], "//", "treat"}]]}],
          "/.", "abbreviate"}], "//", "treat"}], ",", "g", ",", "Expand"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"divide", " ", "by", " ", "leading"}], "-", 
      RowBox[{"order", " ", "result"}]}], ",", " ", 
     RowBox[{
     "to", " ", "get", " ", "pure", " ", "transcendental", " ", 
      "functions"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PhiFunction", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"impactfactor", "/", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["\[ScriptCapitalN]", "2"]}], "2"], "-", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox["\[ScriptCapitalV]", "2"]}]}], ")"}]}], "/", 
        RowBox[{"g", "^", "2"}]}], ",", "g", ",", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.610986904348818*^9, 3.6109872269149857`*^9}, {
   3.610987279907488*^9, 3.61098736022114*^9}, {3.6109873903251123`*^9, 
   3.6109874152113247`*^9}, {3.610987464645833*^9, 3.610987538915097*^9}, {
   3.6109875925090837`*^9, 3.6109876163907948`*^9}, {3.61098771978389*^9, 
   3.610987833176428*^9}, {3.6109882445390377`*^9, 3.610988273225218*^9}, {
   3.610988564150137*^9, 3.6109885902106237`*^9}, {3.610988667875421*^9, 
   3.610988711196574*^9}, {3.610988744856431*^9, 3.610988812465283*^9}, {
   3.610988863447015*^9, 3.610988887791897*^9}, {3.610988944055846*^9, 
   3.610988954743903*^9}, {3.610989051356186*^9, 3.610989058235655*^9}, {
   3.610989351520234*^9, 3.6109894168833923`*^9}, {3.6109898158915157`*^9, 
   3.6109898420406513`*^9}, {3.610991003364176*^9, 3.610991010555643*^9}, {
   3.610995033182289*^9, 3.610995134521634*^9}, {3.610995173858851*^9, 
   3.610995175850255*^9}, {3.610995314304653*^9, 3.610995319785734*^9}, {
   3.610995356172871*^9, 3.6109953790810213`*^9}, 3.6109954128186703`*^9, {
   3.610995486198216*^9, 3.6109955018431253`*^9}, 3.610995533505878*^9, {
   3.6109957319507017`*^9, 3.610995732036254*^9}, {3.610995994006605*^9, 
   3.610996009294034*^9}, {3.610996082456705*^9, 3.61099608270335*^9}, {
   3.610996237817581*^9, 3.610996284477481*^9}, {3.610997200272781*^9, 
   3.610997209814727*^9}, {3.611430451710341*^9, 3.6114305177818403`*^9}, {
   3.6114305540102787`*^9, 3.611430628264057*^9}, {3.611430732873371*^9, 
   3.611430771990099*^9}, 3.612153118972986*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{
    "the", " ", "impact", " ", "factor", " ", "up", " ", "to", " ", "four", 
     " ", "loops", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"N", "^", "3"}], "LO"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{"PhiFunction", ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "//", 
   "treat"}]}]], "Input",
 CellChangeTimes->{{3.6114307586736593`*^9, 3.611430760633988*^9}, {
  3.6114315103782187`*^9, 3.611431572618647*^9}, {3.614327965362504*^9, 
  3.614327997176794*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "4"], "-", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "12"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "4"]}], "32"], "-", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
       SuperscriptBox["\[ScriptCapitalV]", "2"]}], "4"], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "4"], "2"], "-", 
     RowBox[{"2", " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"], "2"], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"73", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "315"]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "45"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[ScriptCapitalN]", "4"]}], "96"], "-", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "6"]}], "128"], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"]}], "-", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "4"], " ", 
       SuperscriptBox["\[ScriptCapitalV]", "2"]}], "16"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
       SuperscriptBox["\[ScriptCapitalV]", "4"]}], "2"], "-", 
     FractionBox[
      RowBox[{"112", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "3"], "-", 
     RowBox[{
      FractionBox["20", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{"80", " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "5"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["19", "32"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "4"]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "4"]}], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "6"], "6"], "+", 
     RowBox[{"12", " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ScriptCapitalV]", " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["26", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["\[ScriptCapitalN]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "2"], "3"], "+", 
     RowBox[{"\[ScriptCapitalV]", " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], " ", 
      RowBox[{"\[ScriptCapitalE]", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.611430761249756*^9, 3.611430775316264*^9}, {
   3.611431538761264*^9, 3.611431572908697*^9}, 3.614328222580019*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Gauge field dispersion relation and measure: prior to analytic continuation\
\>", "Section",
 CellChangeTimes->{{3.610880512218439*^9, 3.610880524150786*^9}, {
   3.6108806492100267`*^9, 3.6108806660512247`*^9}, 3.610882363502379*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ell", "=", "1"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"angular", " ", "momentum", " ", "mode"}], ",", " ", 
    RowBox[{"or", " ", "gauge", " ", "field", " ", "bound", " ", "state"}]}], 
   " ", "*)"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "u_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "t"]}], 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"+", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "i"], "-", "ell"}], ")"}]}], 
              RowBox[{"t", "/", "2"}]}]], 
            RowBox[{"Cos", "[", 
             RowBox[{"u", " ", "t"}], "]"}]}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], "//", 
      "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]t", "[", "u_", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"i", "+", "1"}]], "t"], 
        FractionBox[
         RowBox[{
          RowBox[{"BesselJ", "[", 
           RowBox[{"i", ",", 
            RowBox[{"2", "g", " ", "t"}]}], "]"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "i"], "-", "ell"}], ")"}], 
            RowBox[{"t", "/", "2"}]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"u", " ", "t"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], "//", 
       "treat"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"dispersion", " ", "relation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"ell", "+", 
     RowBox[{"4", "g", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
         RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "treat"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "u"}], "-", 
     RowBox[{"4", "g", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
         RowBox[{"\[Kappa]t", "[", "u", "]"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "treat"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6108824087398853`*^9, 3.610882409033489*^9}, {
  3.610883246915501*^9, 3.610883256409911*^9}, {3.6108841532073307`*^9, 
  3.610884156211591*^9}, {3.610890680262401*^9, 3.610890684005432*^9}, {
  3.61090380805961*^9, 3.6109038367185926`*^9}, {3.610912074698888*^9, 
  3.610912079015233*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f0", ",", "f3", ",", "f4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "t"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "ell"}], " ", 
              RowBox[{"t", "/", "2"}]}]], 
            RowBox[{"Cos", "[", 
             RowBox[{"u", " ", "t"}], "]"}]}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}], "-", "1"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]t", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]t", "[", "u", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]", "[", "u", "]"}]}]}]}], "}"}], "//", "treat"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefactor", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["g", "2"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                RowBox[{"ell", "/", "2"}], "+", 
                RowBox[{"I", " ", "u"}]}], "]"}], 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"ell", "/", "2"}], "-", 
                 RowBox[{"I", " ", "u"}]}], "]"}], "/", 
               RowBox[{"Gamma", "[", "ell", "]"}]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Zh", "[", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}], 
                 RowBox[{"Zh", "[", 
                  RowBox[{"u", "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}]}], "-", 
                SuperscriptBox["g", "2"]}], ")"}], 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Zh", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                  SuperscriptBox["g", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Zh", "[", 
                    RowBox[{"u", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                  SuperscriptBox["g", "2"]}], ")"}]}]]}]]}], 
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"ell", "/", "2"}]}]}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"ell", "/", "2"}]}]}], ")"}], "2"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"ell", "/", "2"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"ell", "/", "2"}]}]}], ")"}]}]]}], "//.", 
          "ruleGamma"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], 
      ",", "g", ",", "Factor"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "measure", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", "u_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"prefactor", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"f0", "+", "f3", "-", "f4"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6108866462116213`*^9, 3.610886657922945*^9}, {
  3.610890686663686*^9, 3.6108906884841022`*^9}, {3.61094508684766*^9, 
  3.6109450882035007`*^9}, {3.6109828199436293`*^9, 3.610982836405292*^9}, {
  3.610982926673213*^9, 3.6109829269282627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"two", "-", "loops"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "//", 
   "treat"}]}]], "Input",
 CellChangeTimes->{{3.614328294636827*^9, 3.614328312884985*^9}, {
  3.614328494205765*^9, 3.6143285033406467`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"], " ", "\[Pi]", " ", 
     RowBox[{"Sech", "[", 
      RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       RowBox[{"2", " ", "u"}]}], ")"}]}]]}], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"64", " ", "\[Pi]", " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"384", " ", "\[Pi]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]", " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "EulerGamma", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "EulerGamma", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"Sech", "[", 
        RowBox[{"\[Pi]", " ", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.614328304210978*^9, 3.614328313374469*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Gauge field dispersion relation and measure: after analytic continuation (\
\[OpenCurlyQuote]sister\[CloseCurlyQuote] trajectory)\
\>", "Section",
 CellChangeTimes->{{3.610880512218439*^9, 3.610880524150786*^9}, {
  3.6108806492100267`*^9, 3.6108806660512247`*^9}, {3.610882363502379*^9, 
  3.610882379128088*^9}, {3.610891951488662*^9, 3.610891961051025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ell", "=", "1"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"angular", " ", "momentum", " ", "mode"}], ",", " ", 
    RowBox[{"or", " ", "gauge", " ", "field", " ", "bound", " ", "state"}]}], 
   " ", "*)"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]s", "[", "u_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "t"], 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "u", " ", "t"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "i"], "-", "ell"}], ")"}], 
                 RowBox[{"t", "/", "2"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "i"], 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "i"], "+", "ell"}], ")"}], 
                 RowBox[{"t", "/", "2"}]}]]}]}], ")"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "g", " ", "t"}]}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}], ")"}]}]]}], "//",
       "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]ts", "[", "u_", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "t"], 
        FractionBox[
         RowBox[{
          RowBox[{"BesselJ", "[", 
           RowBox[{"i", ",", 
            RowBox[{"2", "g", " ", "t"}]}], "]"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "u", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "i"], "-", "ell"}], ")"}], 
               RowBox[{"t", "/", "2"}]}]]}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "i"], "+", "ell"}], ")"}], 
              RowBox[{"t", "/", "2"}]}]]}], ")"}]}], 
         RowBox[{"2", "\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}], ")"}]}]]}], "//",
        "treat"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sister", " ", "dispersion", " ", "relation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]s", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"ell", "+", 
     RowBox[{"4", "g", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
         RowBox[{"\[Kappa]s", "[", "u", "]"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Pi]", "/", "2"}], " ", "\[CapitalGamma]cusp"}]}], "//", 
    "treat"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]s", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "u"}], "-", 
     RowBox[{"4", "g", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
         RowBox[{"\[Kappa]ts", "[", "u", "]"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "\[CapitalGamma]cusp"}]}], "//", 
    "treat"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.610884120380542*^9, 3.610884121479186*^9}, {
   3.610884184942491*^9, 3.610884197881216*^9}, {3.6108844246359053`*^9, 
   3.610884495623567*^9}, {3.610884666140498*^9, 3.6108846768279247`*^9}, 
   3.610885361043786*^9, {3.610885541820505*^9, 3.610885661082382*^9}, {
   3.610885754065982*^9, 3.610885803890361*^9}, {3.610885841455028*^9, 
   3.6108858416572733`*^9}, {3.6108879416118317`*^9, 
   3.6108879418581057`*^9}, {3.610889879408175*^9, 3.610889923863655*^9}, {
   3.610890696103903*^9, 3.610890697550847*^9}, {3.610903819546555*^9, 
   3.610903846864813*^9}, {3.610911735829862*^9, 3.610911743836513*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f0s", ",", "f3s", ",", "f4s"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "t"], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "u", " ", "t"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "ell"}], " ", 
                RowBox[{"t", "/", "2"}]}]], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ell", "/", "2"}], "+", "1"}], ")"}], " ", "t"}]]}],
              ")"}]}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}], "-", "1"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]ts", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]",
         ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]ts", "[", "u", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]s", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]s", "[", "u", "]"}]}]}]}], "}"}], "//", "treat"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefactors", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"ell", "+", "1"}]], 
           FractionBox[
            RowBox[{"2", 
             SuperscriptBox["g", "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               RowBox[{"ell", "/", "2"}], "+", 
               RowBox[{"I", " ", "u"}]}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               RowBox[{"ell", "/", "2"}], "-", 
               RowBox[{"I", " ", "u"}]}], "]"}], 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Sinh", "[", 
                RowBox[{
                 RowBox[{"Pi", " ", "u"}], "+", 
                 RowBox[{"I", " ", "Pi", " ", 
                  RowBox[{"ell", "/", "2"}]}]}], "]"}], "]"}], "/", 
              RowBox[{"Gamma", "[", "ell", "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Zh", "[", 
                 RowBox[{"u", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"ell", "/", "2"}]}]}], "]"}], 
                RowBox[{"Zh", "[", 
                 RowBox[{"u", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"ell", "/", "2"}]}]}], "]"}]}], "-", 
               SuperscriptBox["g", "2"]}], ")"}], 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Zh", "[", 
                   RowBox[{"u", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                 SuperscriptBox["g", "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Zh", "[", 
                   RowBox[{"u", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"ell", "/", "2"}]}]}], "]"}], "^", "2"}], "-", 
                 SuperscriptBox["g", "2"]}], ")"}]}]]}]], 
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"ell", "/", "2"}]}]}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"ell", "/", "2"}]}]}], ")"}], "2"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"ell", "/", "2"}]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"ell", "/", "2"}]}]}], ")"}]}]]}], "//.", 
          "ruleGamma"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], 
      ",", "g", ",", "Factor"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sister", " ", "measure"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]s", "[", "u_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"prefactors", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "4"]}], "\[CapitalGamma]cusp"}], 
         "+", "f0s", "+", "f3s", "-", "f4s"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6108887085361443`*^9, 3.610888860286798*^9}, 
   3.61088947964494*^9, {3.6108906989384117`*^9, 3.6108906992101316`*^9}, {
   3.6108916720322647`*^9, 3.610891681773769*^9}, {3.610891917102234*^9, 
   3.6108919174392147`*^9}, {3.610893358694331*^9, 3.6108933625061417`*^9}, {
   3.610945088715849*^9, 3.6109450906406803`*^9}, {3.610971649878913*^9, 
   3.610971664684597*^9}, {3.6109830073789797`*^9, 3.610983008817773*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"two", "-", "loops"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"\[Mu]s", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "//", 
   "treat"}]}]], "Input",
 CellChangeTimes->{3.614328509765666*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["g", "2"], " ", "\[Pi]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", "+", 
      RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"128", " ", "\[Pi]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], "3"], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], "3"]}]]}], "+", 
     FractionBox[
      RowBox[{"768", " ", "\[Pi]", " ", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["EulerGamma", "2"], " ", "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "3"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", "EulerGamma", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", "EulerGamma", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"2", " ", "u"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.614328601285787*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1734, 1236},
WindowMargins->{{49, Automatic}, {Automatic, 14}},
DockedCells->None,
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"SSCol.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 817, 19, 53, "Input"],
Cell[CellGroupData[{
Cell[1399, 43, 272, 3, 83, "Section"],
Cell[1674, 48, 885, 21, 41, "Input"],
Cell[2562, 71, 7426, 212, 366, "Input"],
Cell[9991, 285, 3888, 107, 253, "Input"],
Cell[13882, 394, 639, 13, 53, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14558, 412, 118, 1, 83, "Section"],
Cell[14679, 415, 15534, 449, 637, "Input"],
Cell[CellGroupData[{
Cell[30238, 868, 1256, 31, 91, "Input"],
Cell[31497, 901, 6926, 173, 140, "Output"],
Cell[38426, 1076, 3999, 116, 193, "Output"]
}, Open  ]],
Cell[42440, 1195, 11231, 273, 392, "Input"],
Cell[CellGroupData[{
Cell[53696, 1472, 699, 20, 53, "Input"],
Cell[54398, 1494, 9292, 235, 217, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63739, 1735, 244, 4, 83, "Section"],
Cell[63986, 1741, 270, 7, 33, "Input"],
Cell[64259, 1750, 3602, 108, 203, "Input"],
Cell[67864, 1860, 5222, 139, 216, "Input"],
Cell[CellGroupData[{
Cell[73111, 2003, 508, 14, 53, "Input"],
Cell[73622, 2019, 8741, 259, 279, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[82412, 2284, 370, 6, 45, "Section"],
Cell[82785, 2292, 270, 7, 33, "Input"],
Cell[83058, 2301, 5348, 146, 226, "Input"],
Cell[88409, 2449, 6283, 165, 260, "Input"],
Cell[CellGroupData[{
Cell[94717, 2618, 434, 13, 53, "Input"],
Cell[95154, 2633, 5989, 180, 163, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/expansion_g10.txt <==
(* This file gives the dispersion relations and impact factor Phi up to order g^10.

 [attached to arXiv submission of ‘Adjoint BFKL at finite coupling: A short-cut from the collinear limit’; authors: Benjamin Basso, Simon Caron-Huot and Amit Sever]

1. The abbreviations are as introduced in appendix C of the paper: e[i] -> D^i E, v -> V, nn -> N.

2. Conversion to known special functions may be achieved by means of /.evaluate.

3. ‘minusomega’ is the BFKL energy (minus the spin omega); ‘Phi’ is the impact factor. Both are expressed as a function of nu and n.

*)

evaluate = {e[i_] :> ((-I)^i*D[(-2*n)/(4*u^2 + n^2) + PolyGamma[0, 
           1 + I*u + n/2] + PolyGamma[0, 1 - I*u + n/2] - 2*PolyGamma[0, 1], 
         {u, i}] /. u -> nu/2), v -> ((2*I)*nu)/(n^2 + nu^2), 
     nn -> (4*n)/(n^2 + nu^2)}
 
minusomega = 2*g^2*e[0] + g^4*((-2*Pi^2*e[0])/3 + 2*v*e[1] - e[2] - 
       12*Zeta[3]) + g^6*((22*Pi^4*e[0])/45 - nn^2*v*e[1] - 
       (4*Pi^2*v*e[1])/3 + (Pi^2*e[2])/3 + v^2*e[2] - v*e[3] + e[4]/6 + 
       nn^2*Zeta[3] + (8*Pi^2*Zeta[3])/3 + 4*v^2*Zeta[3] + 80*Zeta[5]) + 
     g^8*((-146*Pi^6*e[0])/315 + (5*nn^4*v*e[1])/8 + (nn^2*Pi^2*v*e[1])/2 + 
       (6*Pi^4*v*e[1])/5 + (3*nn^2*v^3*e[1])/2 - (2*Pi^2*v^3*e[1])/3 - 
       (4*Pi^4*e[2])/15 - nn^2*v^2*e[2] - Pi^2*v^2*e[2] + (nn^2*v*e[3])/2 + 
       (2*Pi^2*v*e[3])/3 + (v^3*e[3])/3 - (Pi^2*e[4])/18 - (v^2*e[4])/2 + 
       (v*e[5])/6 - e[6]/72 - (nn^4*Zeta[3])/2 - (nn^2*Pi^2*Zeta[3])/3 - 
       (28*Pi^4*Zeta[3])/15 - 6*nn^2*v^2*Zeta[3] - (4*Pi^2*v^2*Zeta[3])/3 - 
       4*e[1]^2*Zeta[3] - 16*e[0]*Zeta[3]^2 - 10*nn^2*Zeta[5] - 
       (40*Pi^2*Zeta[5])/3 - 40*v^2*Zeta[5] - 700*Zeta[7]) + 
     g^10*((7096*Pi^8*e[0])/14175 - (7*nn^6*v*e[1])/16 - 
       (nn^4*Pi^2*v*e[1])/4 - (2*nn^2*Pi^4*v*e[1])/5 - 
       (1184*Pi^6*v*e[1])/945 - (11*nn^4*v^3*e[1])/4 + nn^2*Pi^2*v^3*e[1] + 
       (8*Pi^4*v^3*e[1])/9 - 2*nn^2*v^5*e[1] + (256*Pi^6*e[2])/945 + 
       (7*nn^4*v^2*e[2])/8 + (5*nn^2*Pi^2*v^2*e[2])/6 + 
       (16*Pi^4*v^2*e[2])/15 + (3*nn^2*v^4*e[2])/2 - (2*Pi^2*v^4*e[2])/3 - 
       (5*nn^4*v*e[3])/16 - (nn^2*Pi^2*v*e[3])/4 - (28*Pi^4*v*e[3])/45 - 
       (5*nn^2*v^3*e[3])/4 - (Pi^2*v^3*e[3])/9 + (5*Pi^4*e[4])/108 + 
       (nn^2*v^2*e[4])/2 + (Pi^2*v^2*e[4])/2 + (v^4*e[4])/12 - 
       (nn^2*v*e[5])/12 - (Pi^2*v*e[5])/9 - (v^3*e[5])/6 + (Pi^2*e[6])/216 + 
       (v^2*e[6])/12 - (v*e[7])/72 + e[8]/1440 + (5*nn^6*Zeta[3])/16 + 
       (nn^4*Pi^2*Zeta[3])/6 + (8*nn^2*Pi^4*Zeta[3])/45 + 
       (64*Pi^6*Zeta[3])/35 + (13*nn^4*v^2*Zeta[3])/2 + 
       (32*Pi^4*v^2*Zeta[3])/45 + 9*nn^2*v^4*Zeta[3] - 
       (8*Pi^2*v^4*Zeta[3])/3 - nn^2*e[1]^2*Zeta[3] + (8*Pi^2*e[1]^2*Zeta[3])/
        3 - 4*v^2*e[1]^2*Zeta[3] - 8*v*e[1]*e[2]*Zeta[3] + 
       (10*e[1]*e[3]*Zeta[3])/3 + (32*Pi^2*e[0]*Zeta[3]^2)/3 - 
       32*v*e[1]*Zeta[3]^2 + 8*e[2]*Zeta[3]^2 + 96*Zeta[3]^3 + 
       (21*nn^4*Zeta[5])/4 + (10*nn^2*Pi^2*Zeta[5])/3 + 
       (416*Pi^4*Zeta[5])/45 + 66*nn^2*v^2*Zeta[5] + (40*Pi^2*v^2*Zeta[5])/
        3 + 4*v^4*Zeta[5] + 40*e[1]^2*Zeta[5] + 320*e[0]*Zeta[3]*Zeta[5] + 
       105*nn^2*Zeta[7] + (280*Pi^2*Zeta[7])/3 + 420*v^2*Zeta[7] + 
       7056*Zeta[9])
 
Phi = 1 + g^2*((-3*nn^2)/4 - Pi^2/3 - e[0]^2) + 
     g^4*((19*nn^4)/32 + (nn^2*Pi^2)/12 + (11*Pi^4)/45 + (5*nn^2*v^2)/4 - 
       Pi^2*v^2 + (3*nn^2*e[0]^2)/4 + (2*Pi^2*e[0]^2)/3 + e[0]^4/2 - 
       2*v*e[0]*e[1] + e[1]^2/2 + e[0]*e[2] + 12*e[0]*Zeta[3]) + 
     g^6*((-63*nn^6)/128 + (nn^4*Pi^2)/96 - (nn^2*Pi^4)/45 - (73*Pi^6)/315 - 
       (41*nn^4*v^2)/16 + (8*nn^2*Pi^2*v^2)/3 + Pi^4*v^2 - (3*nn^2*v^4)/2 - 
       (19*nn^4*e[0]^2)/32 - (nn^2*Pi^2*e[0]^2)/3 - (3*Pi^4*e[0]^2)/5 - 
       (5*nn^2*v^2*e[0]^2)/4 + Pi^2*v^2*e[0]^2 - (3*nn^2*e[0]^4)/8 - 
       (Pi^2*e[0]^4)/2 - e[0]^6/6 + (5*nn^2*v*e[0]*e[1])/2 + 
       2*Pi^2*v*e[0]*e[1] + 2*v*e[0]^3*e[1] - (3*nn^2*e[1]^2)/8 - 
       (Pi^2*e[1]^2)/6 - v^2*e[1]^2 - (e[0]^2*e[1]^2)/2 - 
       (3*nn^2*e[0]*e[2])/4 - (2*Pi^2*e[0]*e[2])/3 - v^2*e[0]*e[2] - 
       e[0]^3*e[2] + 2*v*e[1]*e[2] - e[2]^2/3 + v*e[0]*e[3] - (e[1]*e[3])/3 - 
       (e[0]*e[4])/6 - 10*nn^2*e[0]*Zeta[3] - (20*Pi^2*e[0]*Zeta[3])/3 - 
       4*v^2*e[0]*Zeta[3] - 12*e[0]^3*Zeta[3] + 12*v*e[1]*Zeta[3] - 
       (26*e[2]*Zeta[3])/3 - (112*Zeta[3]^2)/3 - 80*e[0]*Zeta[5]) + 
     g^8*((863*nn^8)/2048 - (19*nn^6*Pi^2)/384 - (11*nn^4*Pi^4)/240 + 
       (11*nn^2*Pi^6)/1890 + (3548*Pi^8)/14175 + (471*nn^6*v^2)/128 - 
       (463*nn^4*Pi^2*v^2)/96 - (217*nn^2*Pi^4*v^2)/90 - (16*Pi^6*v^2)/15 + 
       (45*nn^4*v^4)/8 - (23*nn^2*Pi^2*v^4)/4 + Pi^4*v^4 + (5*nn^2*v^6)/4 + 
       (63*nn^6*e[0]^2)/128 + (3*nn^4*Pi^2*e[0]^2)/16 + 
       (7*nn^2*Pi^4*e[0]^2)/30 + (592*Pi^6*e[0]^2)/945 + 
       (41*nn^4*v^2*e[0]^2)/16 - (9*nn^2*Pi^2*v^2*e[0]^2)/4 - 
       (4*Pi^4*v^2*e[0]^2)/3 + (3*nn^2*v^4*e[0]^2)/2 + (19*nn^4*e[0]^4)/64 + 
       (7*nn^2*Pi^2*e[0]^4)/24 + (8*Pi^4*e[0]^4)/15 + (5*nn^2*v^2*e[0]^4)/8 - 
       (Pi^2*v^2*e[0]^4)/2 + (nn^2*e[0]^6)/8 + (2*Pi^2*e[0]^6)/9 + 
       e[0]^8/24 - (41*nn^4*v*e[0]*e[1])/16 - 2*nn^2*Pi^2*v*e[0]*e[1] - 
       (32*Pi^4*v*e[0]*e[1])/15 - 4*nn^2*v^3*e[0]*e[1] + 
       (8*Pi^2*v^3*e[0]*e[1])/3 - (5*nn^2*v*e[0]^3*e[1])/2 - 
       (8*Pi^2*v*e[0]^3*e[1])/3 - v*e[0]^5*e[1] + (19*nn^4*e[1]^2)/64 + 
       (nn^2*Pi^2*e[1]^2)/24 + (4*Pi^4*e[1]^2)/45 + (19*nn^2*v^2*e[1]^2)/8 + 
       (5*Pi^2*v^2*e[1]^2)/6 + (3*nn^2*e[0]^2*e[1]^2)/8 + 
       (Pi^2*e[0]^2*e[1]^2)/3 + 3*v^2*e[0]^2*e[1]^2 + (e[0]^4*e[1]^2)/4 - 
       v*e[0]*e[1]^3 + e[1]^4/8 + (19*nn^4*e[0]*e[2])/32 + 
       (nn^2*Pi^2*e[0]*e[2])/3 + (28*Pi^4*e[0]*e[2])/45 + 
       3*nn^2*v^2*e[0]*e[2] + (Pi^2*v^2*e[0]*e[2])/3 + 
       (3*nn^2*e[0]^3*e[2])/4 + Pi^2*e[0]^3*e[2] + v^2*e[0]^3*e[2] + 
       (e[0]^5*e[2])/2 - (5*nn^2*v*e[1]*e[2])/2 - (5*Pi^2*v*e[1]*e[2])/3 - 
       v^3*e[1]*e[2] - 4*v*e[0]^2*e[1]*e[2] + (e[0]*e[1]^2*e[2])/2 + 
       (nn^2*e[2]^2)/4 + (7*Pi^2*e[2]^2)/36 + v^2*e[2]^2 + 
       (5*e[0]^2*e[2]^2)/6 - (5*nn^2*v*e[0]*e[3])/4 - Pi^2*v*e[0]*e[3] - 
       (v^3*e[0]*e[3])/3 - v*e[0]^3*e[3] + (nn^2*e[1]*e[3])/4 + 
       (Pi^2*e[1]*e[3])/9 + (3*v^2*e[1]*e[3])/2 + (e[0]^2*e[1]*e[3])/3 - 
       v*e[2]*e[3] + e[3]^2/16 + (nn^2*e[0]*e[4])/8 + (Pi^2*e[0]*e[4])/9 + 
       (v^2*e[0]*e[4])/2 + (e[0]^3*e[4])/6 - (v*e[1]*e[4])/2 + 
       (e[2]*e[4])/8 - (v*e[0]*e[5])/6 + (e[1]*e[5])/24 + (e[0]*e[6])/72 + 
       (67*nn^4*e[0]*Zeta[3])/8 + (11*nn^2*Pi^2*e[0]*Zeta[3])/3 + 
       (256*Pi^4*e[0]*Zeta[3])/45 + 24*nn^2*v^2*e[0]*Zeta[3] - 
       (28*Pi^2*v^2*e[0]*Zeta[3])/3 + 10*nn^2*e[0]^3*Zeta[3] + 
       (32*Pi^2*e[0]^3*Zeta[3])/3 + 4*v^2*e[0]^3*Zeta[3] + 6*e[0]^5*Zeta[3] - 
       12*nn^2*v*e[1]*Zeta[3] - (32*Pi^2*v*e[1]*Zeta[3])/3 - 
       4*v^3*e[1]*Zeta[3] - 36*v*e[0]^2*e[1]*Zeta[3] + 
       10*e[0]*e[1]^2*Zeta[3] + (13*nn^2*e[2]*Zeta[3])/2 + 
       (44*Pi^2*e[2]*Zeta[3])/9 + 6*v^2*e[2]*Zeta[3] + 
       (62*e[0]^2*e[2]*Zeta[3])/3 - (26*v*e[3]*Zeta[3])/3 + 
       (11*e[4]*Zeta[3])/6 + 32*nn^2*Zeta[3]^2 + (220*Pi^2*Zeta[3]^2)/9 + 
       8*v^2*Zeta[3]^2 + (352*e[0]^2*Zeta[3]^2)/3 + 70*nn^2*e[0]*Zeta[5] + 
       40*Pi^2*e[0]*Zeta[5] + 40*v^2*e[0]*Zeta[5] + 80*e[0]^3*Zeta[5] - 
       80*v*e[1]*Zeta[5] + 70*e[2]*Zeta[5] + 520*Zeta[3]*Zeta[5] + 
       700*e[0]*Zeta[7]) +
     g^10*((-3025*nn^10)/8192 + (409*nn^8*Pi^2)/6144 + 
       (391*nn^6*Pi^4)/5760 + (437*nn^4*Pi^6)/7560 + (nn^2*Pi^8)/700 - 
       (136883*Pi^10)/467775 - (2341*nn^8*v^2)/512 + (455*nn^6*Pi^2*v^2)/64 + 
       (1115*nn^4*Pi^4*v^2)/288 + (256*nn^2*Pi^6*v^2)/105 + 
       (1154*Pi^8*v^2)/945 - (95*nn^6*v^4)/8 + (363*nn^4*Pi^2*v^4)/16 - 
       (41*nn^2*Pi^4*v^4)/60 - (5*Pi^6*v^4)/3 - (103*nn^4*v^6)/16 + 
       (109*nn^2*Pi^2*v^6)/12 - (nn^2*v^8)/4 - (863*nn^8*e[0]^2)/2048 - 
       (11*nn^6*Pi^2*e[0]^2)/96 - (23*nn^4*Pi^4*e[0]^2)/240 - 
       (28*nn^2*Pi^6*e[0]^2)/135 - (10133*Pi^8*e[0]^2)/14175 - 
       (471*nn^6*v^2*e[0]^2)/128 + (127*nn^4*Pi^2*v^2*e[0]^2)/32 + 
       (539*nn^2*Pi^4*v^2*e[0]^2)/180 + (74*Pi^6*v^2*e[0]^2)/45 - 
       (45*nn^4*v^4*e[0]^2)/8 + (21*nn^2*Pi^2*v^4*e[0]^2)/4 - 
       Pi^4*v^4*e[0]^2 - (5*nn^2*v^6*e[0]^2)/4 - (63*nn^6*e[0]^4)/256 - 
       (37*nn^4*Pi^2*e[0]^4)/192 - (19*nn^2*Pi^4*e[0]^4)/72 - 
       (577*Pi^6*e[0]^4)/945 - (41*nn^4*v^2*e[0]^4)/32 + 
       (11*nn^2*Pi^2*v^2*e[0]^4)/12 + (5*Pi^4*v^2*e[0]^4)/6 - 
       (3*nn^2*v^4*e[0]^4)/4 - (19*nn^4*e[0]^6)/192 - 
       (5*nn^2*Pi^2*e[0]^6)/36 - (37*Pi^4*e[0]^6)/135 - 
       (5*nn^2*v^2*e[0]^6)/24 + (Pi^2*v^2*e[0]^6)/6 - (nn^2*e[0]^8)/32 - 
       (5*Pi^2*e[0]^8)/72 - e[0]^10/120 + (159*nn^6*v*e[0]*e[1])/64 + 
       (27*nn^4*Pi^2*v*e[0]*e[1])/16 + (28*nn^2*Pi^4*v*e[0]*e[1])/15 + 
       (2308*Pi^6*v*e[0]*e[1])/945 + (41*nn^4*v^3*e[0]*e[1])/4 - 
       (17*nn^2*Pi^2*v^3*e[0]*e[1])/3 - (40*Pi^4*v^3*e[0]*e[1])/9 + 
       5*nn^2*v^5*e[0]*e[1] + (41*nn^4*v*e[0]^3*e[1])/16 + 
       (17*nn^2*Pi^2*v*e[0]^3*e[1])/6 + (148*Pi^4*v*e[0]^3*e[1])/45 + 
       4*nn^2*v^3*e[0]^3*e[1] - (8*Pi^2*v^3*e[0]^3*e[1])/3 + 
       (5*nn^2*v*e[0]^5*e[1])/4 + (5*Pi^2*v*e[0]^5*e[1])/3 + 
       (v*e[0]^7*e[1])/3 - (63*nn^6*e[1]^2)/256 + (nn^4*Pi^2*e[1]^2)/192 + 
       (nn^2*Pi^4*e[1]^2)/72 - (59*Pi^6*e[1]^2)/945 - (7*nn^4*v^2*e[1]^2)/2 - 
       (2*nn^2*Pi^2*v^2*e[1]^2)/3 - (103*Pi^4*v^2*e[1]^2)/90 - 
       (7*nn^2*v^4*e[1]^2)/2 + (5*Pi^2*v^4*e[1]^2)/3 - 
       (19*nn^4*e[0]^2*e[1]^2)/64 - (nn^2*Pi^2*e[0]^2*e[1]^2)/6 - 
       (4*Pi^4*e[0]^2*e[1]^2)/15 - (47*nn^2*v^2*e[0]^2*e[1]^2)/8 - 
       (9*Pi^2*v^2*e[0]^2*e[1]^2)/2 - (3*nn^2*e[0]^4*e[1]^2)/16 - 
       (Pi^2*e[0]^4*e[1]^2)/4 - (5*v^2*e[0]^4*e[1]^2)/2 - 
       (e[0]^6*e[1]^2)/12 + (5*nn^2*v*e[0]*e[1]^3)/4 + Pi^2*v*e[0]*e[1]^3 + 
       2*v^3*e[0]*e[1]^3 + v*e[0]^3*e[1]^3 - (3*nn^2*e[1]^4)/32 - 
       (Pi^2*e[1]^4)/24 - (v^2*e[1]^4)/2 - (e[0]^2*e[1]^4)/8 - 
       (63*nn^6*e[0]*e[2])/128 - (3*nn^4*Pi^2*e[0]*e[2])/16 - 
       (nn^2*Pi^4*e[0]*e[2])/4 - (212*Pi^6*e[0]*e[2])/315 - 
       (153*nn^4*v^2*e[0]*e[2])/32 + (nn^2*Pi^2*v^2*e[0]*e[2])/4 - 
       (14*Pi^4*v^2*e[0]*e[2])/45 - (17*nn^2*v^4*e[0]*e[2])/4 + 
       (5*Pi^2*v^4*e[0]*e[2])/3 - (19*nn^4*e[0]^3*e[2])/32 - 
       (7*nn^2*Pi^2*e[0]^3*e[2])/12 - (49*Pi^4*e[0]^3*e[2])/45 - 
       3*nn^2*v^2*e[0]^3*e[2] - (2*Pi^2*v^2*e[0]^3*e[2])/3 - 
       (3*nn^2*e[0]^5*e[2])/8 - (2*Pi^2*e[0]^5*e[2])/3 - 
       (v^2*e[0]^5*e[2])/2 - (e[0]^7*e[2])/6 + (41*nn^4*v*e[1]*e[2])/16 + 
       (19*nn^2*Pi^2*v*e[1]*e[2])/12 + (73*Pi^4*v*e[1]*e[2])/45 + 
       (25*nn^2*v^3*e[1]*e[2])/4 - Pi^2*v^3*e[1]*e[2] + 
       5*nn^2*v*e[0]^2*e[1]*e[2] + 5*Pi^2*v*e[0]^2*e[1]*e[2] + 
       3*v^3*e[0]^2*e[1]*e[2] + 3*v*e[0]^4*e[1]*e[2] - 
       (3*nn^2*e[0]*e[1]^2*e[2])/8 - (Pi^2*e[0]*e[1]^2*e[2])/3 - 
       (11*v^2*e[0]*e[1]^2*e[2])/2 - (e[0]^3*e[1]^2*e[2])/2 + v*e[1]^3*e[2] - 
       (19*nn^4*e[2]^2)/96 - (13*nn^2*Pi^2*e[2]^2)/144 - 
       (49*Pi^4*e[2]^2)/270 - (13*nn^2*v^2*e[2]^2)/6 - 
       (5*Pi^2*v^2*e[2]^2)/6 - (v^4*e[2]^2)/4 - (5*nn^2*e[0]^2*e[2]^2)/8 - 
       (29*Pi^2*e[0]^2*e[2]^2)/36 - 2*v^2*e[0]^2*e[2]^2 - 
       (2*e[0]^4*e[2]^2)/3 + (8*v*e[0]*e[1]*e[2]^2)/3 - (e[1]^2*e[2]^2)/6 - 
       (e[0]*e[2]^3)/3 + (41*nn^4*v*e[0]*e[3])/32 + nn^2*Pi^2*v*e[0]*e[3] + 
       (49*Pi^4*v*e[0]*e[3])/45 + (11*nn^2*v^3*e[0]*e[3])/4 - 
       (7*Pi^2*v^3*e[0]*e[3])/9 + (5*nn^2*v*e[0]^3*e[3])/4 + 
       (4*Pi^2*v*e[0]^3*e[3])/3 + (v^3*e[0]^3*e[3])/3 + (v*e[0]^5*e[3])/2 - 
       (19*nn^4*e[1]*e[3])/96 - (nn^2*Pi^2*e[1]*e[3])/36 - 
       (8*Pi^4*e[1]*e[3])/135 - (73*nn^2*v^2*e[1]*e[3])/24 - 
       (3*Pi^2*v^2*e[1]*e[3])/2 - (v^4*e[1]*e[3])/3 - (nn^2*e[0]^2*e[1]*e[3])/
        4 - (2*Pi^2*e[0]^2*e[1]*e[3])/9 - (7*v^2*e[0]^2*e[1]*e[3])/2 - 
       (e[0]^4*e[1]*e[3])/6 + (7*v*e[0]*e[1]^2*e[3])/6 - (e[1]^3*e[3])/6 + 
       (5*nn^2*v*e[2]*e[3])/4 + (5*Pi^2*v*e[2]*e[3])/6 + 
       (7*v^3*e[2]*e[3])/6 + 2*v*e[0]^2*e[2]*e[3] - (e[0]*e[1]*e[2]*e[3])/3 - 
       (3*nn^2*e[3]^2)/64 - (Pi^2*e[3]^2)/48 - (v^2*e[3]^2)/2 - 
       (e[0]^2*e[3]^2)/16 - (19*nn^4*e[0]*e[4])/192 - (nn^2*Pi^2*e[0]*e[4])/
        18 - (19*Pi^4*e[0]*e[4])/180 - (13*nn^2*v^2*e[0]*e[4])/12 - 
       (Pi^2*v^2*e[0]*e[4])/2 - (v^4*e[0]*e[4])/12 - (nn^2*e[0]^3*e[4])/8 - 
       (Pi^2*e[0]^3*e[4])/6 - (v^2*e[0]^3*e[4])/2 - (e[0]^5*e[4])/12 + 
       (5*nn^2*v*e[1]*e[4])/8 + (7*Pi^2*v*e[1]*e[4])/18 + 
       (2*v^3*e[1]*e[4])/3 + (5*v*e[0]^2*e[1]*e[4])/6 - 
       (e[0]*e[1]^2*e[4])/12 - (3*nn^2*e[2]*e[4])/32 - 
       (5*Pi^2*e[2]*e[4])/72 - (3*v^2*e[2]*e[4])/4 - (7*e[0]^2*e[2]*e[4])/
        24 + (v*e[3]*e[4])/4 - e[4]^2/80 + (5*nn^2*v*e[0]*e[5])/24 + 
       (Pi^2*v*e[0]*e[5])/6 + (v^3*e[0]*e[5])/6 + (v*e[0]^3*e[5])/6 - 
       (nn^2*e[1]*e[5])/32 - (Pi^2*e[1]*e[5])/72 - (v^2*e[1]*e[5])/3 - 
       (e[0]^2*e[1]*e[5])/24 + (v*e[2]*e[5])/6 - (e[3]*e[5])/60 - 
       (nn^2*e[0]*e[6])/96 - (Pi^2*e[0]*e[6])/108 - (v^2*e[0]*e[6])/12 - 
       (e[0]^3*e[6])/72 + (v*e[1]*e[6])/18 - (e[2]*e[6])/90 + 
       (v*e[0]*e[7])/72 - (e[1]*e[7])/360 - (e[0]*e[8])/1440 - 
       (115*nn^6*e[0]*Zeta[3])/16 - (17*nn^4*Pi^2*e[0]*Zeta[3])/8 - 
       (109*nn^2*Pi^4*e[0]*Zeta[3])/45 - (1112*Pi^6*e[0]*Zeta[3])/189 - 
       (363*nn^4*v^2*e[0]*Zeta[3])/8 + (79*nn^2*Pi^2*v^2*e[0]*Zeta[3])/3 + 
       (188*Pi^4*v^2*e[0]*Zeta[3])/15 - 32*nn^2*v^4*e[0]*Zeta[3] + 
       (20*Pi^2*v^4*e[0]*Zeta[3])/3 - (67*nn^4*e[0]^3*Zeta[3])/8 - 
       7*nn^2*Pi^2*e[0]^3*Zeta[3] - (488*Pi^4*e[0]^3*Zeta[3])/45 - 
       24*nn^2*v^2*e[0]^3*Zeta[3] + 8*Pi^2*v^2*e[0]^3*Zeta[3] - 
       5*nn^2*e[0]^5*Zeta[3] - (22*Pi^2*e[0]^5*Zeta[3])/3 - 
       2*v^2*e[0]^5*Zeta[3] - 2*e[0]^7*Zeta[3] + (73*nn^4*v*e[1]*Zeta[3])/8 + 
       (32*nn^2*Pi^2*v*e[1]*Zeta[3])/3 + (488*Pi^4*v*e[1]*Zeta[3])/45 + 
       23*nn^2*v^3*e[1]*Zeta[3] - (28*Pi^2*v^3*e[1]*Zeta[3])/3 + 
       44*nn^2*v*e[0]^2*e[1]*Zeta[3] + 44*Pi^2*v*e[0]^2*e[1]*Zeta[3] + 
       12*v^3*e[0]^2*e[1]*Zeta[3] + 30*v*e[0]^4*e[1]*Zeta[3] - 
       7*nn^2*e[0]*e[1]^2*Zeta[3] - (22*Pi^2*e[0]*e[1]^2*Zeta[3])/3 - 
       34*v^2*e[0]*e[1]^2*Zeta[3] - 10*e[0]^3*e[1]^2*Zeta[3] + 
       10*v*e[1]^3*Zeta[3] - (247*nn^4*e[2]*Zeta[3])/48 - 
       (37*nn^2*Pi^2*e[2]*Zeta[3])/18 - (568*Pi^4*e[2]*Zeta[3])/135 - 
       (95*nn^2*v^2*e[2]*Zeta[3])/6 + 2*Pi^2*v^2*e[2]*Zeta[3] - 
       2*v^4*e[2]*Zeta[3] - (33*nn^2*e[0]^2*e[2]*Zeta[3])/2 - 
       (166*Pi^2*e[0]^2*e[2]*Zeta[3])/9 - 22*v^2*e[0]^2*e[2]*Zeta[3] - 
       (49*e[0]^4*e[2]*Zeta[3])/3 + (184*v*e[0]*e[1]*e[2]*Zeta[3])/3 - 
       (25*e[1]^2*e[2]*Zeta[3])/3 - (38*e[0]*e[2]^2*Zeta[3])/3 + 
       (19*nn^2*v*e[3]*Zeta[3])/2 + (70*Pi^2*v*e[3]*Zeta[3])/9 + 
       2*v^3*e[3]*Zeta[3] + (62*v*e[0]^2*e[3]*Zeta[3])/3 - 
       (22*e[0]*e[1]*e[3]*Zeta[3])/3 - (31*nn^2*e[4]*Zeta[3])/24 - 
       (19*Pi^2*e[4]*Zeta[3])/18 - 4*v^2*e[4]*Zeta[3] - 
       (23*e[0]^2*e[4]*Zeta[3])/6 + (11*v*e[5]*Zeta[3])/6 - 
       (11*e[6]*Zeta[3])/60 - (329*nn^4*Zeta[3]^2)/12 - 
       (121*nn^2*Pi^2*Zeta[3]^2)/9 - (2876*Pi^4*Zeta[3]^2)/135 - 
       (140*nn^2*v^2*Zeta[3]^2)/3 + 40*Pi^2*v^2*Zeta[3]^2 - 4*v^4*Zeta[3]^2 - 
       104*nn^2*e[0]^2*Zeta[3]^2 - (908*Pi^2*e[0]^2*Zeta[3]^2)/9 - 
       56*v^2*e[0]^2*Zeta[3]^2 - (296*e[0]^4*Zeta[3]^2)/3 + 
       (752*v*e[0]*e[1]*Zeta[3]^2)/3 - (140*e[1]^2*Zeta[3]^2)/3 - 
       (448*e[0]*e[2]*Zeta[3]^2)/3 - 544*e[0]*Zeta[3]^3 - 
       (241*nn^4*e[0]*Zeta[5])/4 - (70*nn^2*Pi^2*e[0]*Zeta[5])/3 - 
       (1496*Pi^4*e[0]*Zeta[5])/45 - 196*nn^2*v^2*e[0]*Zeta[5] + 
       (160*Pi^2*v^2*e[0]*Zeta[5])/3 - 4*v^4*e[0]*Zeta[5] - 
       70*nn^2*e[0]^3*Zeta[5] - (200*Pi^2*e[0]^3*Zeta[5])/3 - 
       40*v^2*e[0]^3*Zeta[5] - 40*e[0]^5*Zeta[5] + 76*nn^2*v*e[1]*Zeta[5] + 
       (200*Pi^2*v*e[1]*Zeta[5])/3 + 48*v^3*e[1]*Zeta[5] + 
       240*v*e[0]^2*e[1]*Zeta[5] - 80*e[0]*e[1]^2*Zeta[5] - 
       (107*nn^2*e[2]*Zeta[5])/2 - (106*Pi^2*e[2]*Zeta[5])/3 - 
       44*v^2*e[2]*Zeta[5] - 150*e[0]^2*e[2]*Zeta[5] + 70*v*e[3]*Zeta[5] - 
       (81*e[4]*Zeta[5])/5 - 454*nn^2*Zeta[3]*Zeta[5] - 
       (1064*Pi^2*Zeta[3]*Zeta[5])/3 - 96*v^2*Zeta[3]*Zeta[5] - 
       1640*e[0]^2*Zeta[3]*Zeta[5] - (9504*Zeta[5]^2)/5 - 
       630*nn^2*e[0]*Zeta[7] - (980*Pi^2*e[0]*Zeta[7])/3 - 
       420*v^2*e[0]*Zeta[7] - 700*e[0]^3*Zeta[7] + 700*v*e[1]*Zeta[7] - 
       686*e[2]*Zeta[7] - 4704*Zeta[3]*Zeta[7] - 7056*e[0]*Zeta[9])

